Seeking a quadratic refinement of Sendov's conjecture

A conjecture of Sendov states that if a polynomial has all its roots in the unit disk and if $\beta$ is one of those roots, then within one unit of $\beta$ lies a root of the polynomial's derivative. If we define $r(\beta)$ to be the greatest possible distance between $\beta$ and the closest root of the derivative, then Sendov's conjecture claims that $r(\beta) \le 1$. In this paper, we conjecture that there is a constant $c>0$ so that $r(\beta) \le 1-c\beta(1-\beta)$ for all $\beta \in [0,1]$. We find such constants for complex polynomials of degree $2$ and $3$, for real polynomials of degree $4$, for all polynomials whose roots lie on a line, for all polynomials with exactly one distinct critical point, and when $\beta$ is sufficiently close to $1$. In addition, we show that experimental data suggests that $c\approx0.233$.

==> anc/Appendix_2.txt <==
# Appendix_2.txt - last revised 14-Apr-2025
# Validated 4-Sep-2025 (with sage, in 4.5 hours, requiring ~6GB)

# restricted to n>=9 a multiple of 3
# lines of the form [n, c, beta, r, [(s1, m1), ..., ]]

M=2 # the maximum number of distinct critical points allowed here

[9, 0.354141672083003, 0.962015305932362, 0.987059005631174, [(-0.0240713140298194 + 0.0438024945541027*I, 7), (0.0320750460282751 - 0.330902695073825*I, 1)]]
[12, 0.347205610039391, 0.986226149220621, 0.995283513226635, [(0.0200681160932923 + 0.239014490615704*I, 1), (-0.00878965221673924 - 0.0230830368608730*I, 10)]]
[15, 0.344398641110900, 0.993524036608917, 0.997784130433512, [(0.0135772122887493 + 0.187822768720352*I, 1), (-0.00415963681630270 - 0.0141583447380014*I, 13)]]
[18, 0.342751201014572, 0.996449555431841, 0.998787401464078, [(0.00975110851464940 + 0.154927235096246*I, 1), (-0.00229214171900873 - 0.00955487810523676*I, 16)]]
[21, 0.341604496104151, 0.997845889509184, 0.999265731281684, [(-0.00139616903025785 + 0.00687823813039395*I, 19), (0.00732728269111685 - 0.131927598557372*I, 1)]]
[24, 0.340735257842541, 0.998595627854926, 0.999522152913943, [(0.00570127975596045 + 0.114914523359120*I, 1), (-0.000913068145971337 - 0.00518659660175155*I, 22)]]
[27, 0.340043655891540, 0.999033891956503, 0.999671798473666, [(0.00455978661960244 + 0.101808440111533*I, 1), (-0.000629702385914989 - 0.00405003826771848*I, 25)]]
[30, 0.339476058495005, 0.999307101733215, 0.999764940612628, [(0.00372860374529877 + 0.0913968862833749*I, 1), (-0.000452556787182002 - 0.00324987282069241*I, 28)]]
[33, 0.338999940280525, 0.999486227708560, 0.999825920706975, [(-0.000336140289407374 + 0.00266536460698617*I, 31), (0.00310501064988019 - 0.0829237119900880*I, 1)]]
[36, 0.338593905820918, 0.999608538938212, 0.999867505556839, [(0.00262539347786152 + 0.0758922679621701*I, 1), (-0.000256489973741904 - 0.00222544992165119*I, 34)]]
[39, 0.338243064700338, 0.999694896573687, 0.999896832368438, [(0.00224870358997339 + 0.0699626148934743*I, 1), (-0.000200156936113698 - 0.00188609307009186*I, 37)]]
[42, 0.337936621931769, 0.999757602231869, 0.999918104773107, [(0.00194751455648243 + 0.0648941074850425*I, 1), (-0.000159192129946342 - 0.00161882866108922*I, 40)]]
[45, 0.337666506276981, 0.999804231805175, 0.999933908578745, [(0.00170294708209674 + 0.0605115440201870*I, 1), (-0.000128690265567815 - 0.00140459411651747*I, 43)]]
[48, 0.337426534848301, 0.999839625388908, 0.999945894029317, [(0.00150166611865917 + 0.0566843017616483*I, 1), (-0.000105511860397855 - 0.00123023475706508*I, 46)]]

[75, 0.336066560689959, 0.999959234508995, 0.999986300640127, [(0.000625864101784164 + 0.0361305446747044*I, 1), (-0.0000269438095065928 - 0.000494610841368877*I, 73)]]
[150, 0.334755207616806, 0.999995038436722, 0.999998339099095, [(0.000158818739504240 + 0.0180058874406882*I, 1), (-3.29326402959661e-6 - 0.000121641536560566*I, 148)]]
[300, 0.334058904562927, 0.999999387871706, 0.999999795513218, [(0.0000399954026754105 + 0.00898912895921542*I, 1), (-4.07186589509001e-7 - 0.0000301636393125034*I, 298)]]
[600, 0.333699878082601, 0.999999923978711, 0.999999974631707, [(0.0000100349982627836 + 0.00449123594189648*I, 1), (-5.06247934490226e-8 - 7.51035212032506e-6*I, 598)]]
[1200, 0.333517557970814, 0.999999990527972, 0.999999996840912, [(2.51325659135395e-6 + 0.00224480126064511*I, 1), (-6.31118508088983e-9 - 1.87378597659023e-6*I, 1198)]]
[2400, 0.333425685271983, 0.999999998817902, 0.999999999605858, [(6.28876830399965e-7 + 0.00112219836751760*I, 1), (-7.87846617611952e-10 - 4.67972335535035e-7*I, 2398)]]


==> anc/Appendix_3.txt <==
# Appendix_3.txt - last revised 6-Mar-2025
# Validated 5-Sep-2025 (with sage, in 9.5 hours, requiring ~10GB)

# lines of the form [n, c, beta, r, [(s1, m1), ..., ]]

M=3 # the maximum number of distinct critical points allowed here

[6, 0.365121611819106, 0.788188270312241, 0.939043852096423, [(0.0469833741737209 + 0.576557593047195*I, 1), (-0.150855581784183, 3), (0.0469833741737209 - 0.576557593047195*I, 1)]]
[7, 0.335088765359222, 0.722412690737455, 0.932803780327529, [(0.141636085050414 + 0.729946180810592*I, 1), (-0.210391089590075, 4), (0.141636085050414 - 0.729946180810592*I, 1)]]
[9, 0.341835853069412, 0.714567282876396, 0.930278858209884, [(0.401083595903053 + 0.875869129513014*I, 1), (-0.215711575333488, 6), (0.401083595903053 - 0.875869129513014*I, 1)]]
[10, 0.329814918456992, 0.855061463952346, 0.959125589657461, [(0.0955086153523725 + 0.585663185559276*I, 1), (-0.104064125705115, 7), (0.0955086153523725 - 0.585663185559276*I, 1)]]
[11, 0.322342328387503, 0.846491481738358, 0.958113660306126, [(0.145840148057986 + 0.653505542958221*I, 1), (-0.111622178567768, 8), (0.145840148057986 - 0.653505542958221*I, 1)]]
[12, 0.327111523972750, 0.908168728472502, 0.972719458556714, [(0.0643051095078433 + 0.483815396243998*I, 1), (-0.0645507300842123, 9), (0.0643051095078433 - 0.483815396243998*I, 1)]]
[13, 0.317391474946591, 0.905253284303209, 0.972777404428709, [(0.0895765319526015 + 0.530063500197686*I, 1), (-0.0675241201255004, 10), (0.0895765319526015 - 0.530063500197686*I, 1)]]
[14, 0.312205937800459, 0.903370401812716, 0.972746819702108, [(0.117566937264729 + 0.573366628210037*I, 1), (-0.0693764178893928, 11), (0.117566937264729 - 0.573366628210037*I, 1)]]
[15, 0.308962217481242, 0.898417232038545, 0.971802962025449, [(0.150744899473140 + 0.620795521985817*I, 1), (-0.0733857299869044, 12), (0.150744899473140 - 0.620795521985817*I, 1)]]
[16, 0.311374460662365, 0.931668145051647, 0.980177088353612, [(0.0877012652084502 + 0.498464673032206*I, 1), (-0.0485089433019651, 13), (0.0877012652084502 - 0.498464673032206*I, 1)]]
[17, 0.305408652409210, 0.929637397731828, 0.980022698875142, [(0.107710326903767 + 0.533741866964287*I, 1), (-0.0503853011433148, 14), (0.107710326903767 - 0.533741866964287*I, 1)]]
[18, 0.302394463464683, 0.927980894230688, 0.979790266117623, [(0.129239094888803 + 0.567450882070800*I, 1), (-0.0518093718869343, 15), (0.129239094888803 - 0.567450882070800*I, 1)]]
[19, 0.300384967426384, 0.924952898378171, 0.979148767224949, [(0.154035635148919 + 0.603671170102779*I, 1), (-0.0541958688467788, 16), (0.154035635148919 - 0.603671170102779*I, 1)]]
[20, 0.302366091437174, 0.945441697170159, 0.984403444667862, [(0.102271444730210 + 0.508049276423367*I, 1), (-0.0389617474977035, 17), (0.102271444730210 - 0.508049276423367*I, 1)]]
[21, 0.298226094494175, 0.943995332989311, 0.984233339807114, [(0.118887991760938 + 0.536575383929334*I, 1), (-0.0402380068178032, 18), (0.118887991760938 - 0.536575383929334*I, 1)]]
[22, 0.296133695516724, 0.942717621207744, 0.984008452363821, [(0.136474968563947 + 0.564132448438605*I, 1), (-0.0412908311560767, 19), (0.136474968563947 - 0.564132448438605*I, 1)]]
[23, 0.294656820373069, 0.940713962646023, 0.983566634617675, [(0.156295029254855 + 0.593371942099222*I, 1), (-0.0428526719716528, 20), (0.156295029254855 - 0.593371942099222*I, 1)]]
[24, 0.295806010360873, 0.938771384993267, 0.982997167634290, [(0.177361708964225 + 0.621722395307089*I, 1), (-0.0442257826410225, 21), (0.177361708964225 - 0.621722395307089*I, 1)]]
[25, 0.293387379904468, 0.953471606317358, 0.986984308307392, [(0.126509062962895 + 0.538768017549056*I, 1), (-0.0335127019900343, 22), (0.126509062962895 - 0.538768017549056*I, 1)]]
[26, 0.291785983637671, 0.952487895579674, 0.986795311575872, [(0.141407442630794 + 0.562061816700229*I, 1), (-0.0343074159961978, 23), (0.141407442630794 - 0.562061816700229*I, 1)]]
[27, 0.290600640847460, 0.951075137869562, 0.986477997649761, [(0.157925188328542 + 0.586559457676849*I, 1), (-0.0354028597801989, 24), (0.157925188328542 - 0.586559457676849*I, 1)]]
[28, 0.291259872137635, 0.949693309258419, 0.986084789433575, [(0.175286866042420 + 0.610457101406647*I, 1), (-0.0363914801751566, 25), (0.175286866042420 - 0.610457101406647*I, 1)]]
[29, 0.289888194815927, 0.960198923780649, 0.988921357193363, [(0.132052336335938 + 0.540498548024730*I, 1), (-0.0287224334127136, 26), (0.132052336335938 - 0.540498548024730*I, 1)]]
[30, 0.288587915885822, 0.959427349440974, 0.988766279437382, [(0.144988927635191 + 0.560668183901092*I, 1), (-0.0293389299964082, 27), (0.144988927635191 - 0.560668183901092*I, 1)]]
[31, 0.287587726694254, 0.958381691519208, 0.988529211260348, [(0.159152600020189 + 0.581741231834789*I, 1), (-0.0301475197411399, 28), (0.159152600020189 - 0.581741231834789*I, 1)]]
[32, 0.287951395248846, 0.957354086798153, 0.988243739482566, [(0.173923858260544 + 0.602380914073475*I, 1), (-0.0308896526844131, 29), (0.173923858260544 - 0.602380914073475*I, 1)]]
[33, 0.287232768500706, 0.965223751699191, 0.990358497626761, [(0.136271449611523 + 0.541893010367443*I, 1), (-0.0251347459275698, 30), (0.136271449611523 - 0.541893010367443*I, 1)]]
[34, 0.286135367030209, 0.964605753294756, 0.990230911081802, [(0.147709327026695 + 0.559676233203059*I, 1), (-0.0256251577870453, 31), (0.147709327026695 - 0.559676233203059*I, 1)]]
[35, 0.285264663315568, 0.963802241027500, 0.990047834416456, [(0.160108777379487 + 0.578162201222266*I, 1), (-0.0262455933889566, 32), (0.160108777379487 - 0.578162201222266*I, 1)]]
[36, 0.285442117689782, 0.963010335086827, 0.989832143699044, [(0.172965889498660 + 0.596319919753760*I, 1), (-0.0268218086122171, 33), (0.172965889498660 - 0.596319919753760*I, 1)]]
[37, 0.285145524667156, 0.969120563918643, 0.991466764538905, [(0.139592937550643 + 0.543037993401489*I, 1), (-0.0223462006202618, 34), (0.139592937550643 - 0.543037993401489*I, 1)]]
[38, 0.284194146524282, 0.968615903552151, 0.991360743791218, [(0.149846728605558 + 0.558939319146142*I, 1), (-0.0227448402390676, 35), (0.149846728605558 - 0.558939319146142*I, 1)]]
[39, 0.283420071130698, 0.967979941356725, 0.991215458810000, [(0.160874191704650 + 0.575402810787783*I, 1), (-0.0232355174532751, 36), (0.160874191704650 - 0.575402810787783*I, 1)]]
[40, 0.283476108929996, 0.967351963689919, 0.991047217264194, [(0.172258485104160 + 0.591608778803611*I, 1), (-0.0236952535742745, 37), (0.172258485104160 - 0.591608778803611*I, 1)]]
[41, 0.283460125711758, 0.972231244661739, 0.992347242293399, [(0.142277071783636 + 0.543993676626428*I, 1), (-0.0201159976316602, 38), (0.142277071783636 - 0.543993676626428*I, 1)]]
[42, 0.282619050132320, 0.971812070688592, 0.992258111804089, [(0.151570873539926 + 0.558373118032324*I, 1), (-0.0204460411154969, 39), (0.151570873539926 - 0.558373118032324*I, 1)]]
[43, 0.281920442856219, 0.971296602957634, 0.992140195618900, [(0.161500549742345 + 0.573212456214667*I, 1), (-0.0208435926612662, 40), (0.161500549742345 - 0.573212456214667*I, 1)]]
[44, 0.281895227706971, 0.970786905579144, 0.992005538860772, [(0.171716088880408 + 0.587844213232439*I, 1), (-0.0212186332816279, 41), (0.171716088880408 - 0.587844213232439*I, 1)]]
[45, 0.282013047924826, 0.970177711335908, 0.991840539112292, [(0.182568116458948 + 0.602842252238770*I, 1), (-0.0216628277763842, 42), (0.182568116458948 - 0.602842252238770*I, 1)]]
[46, 0.281315200266036, 0.974418738720181, 0.992987695288312, [(0.152991315244602 + 0.557926116037119*I, 1), (-0.0185689565681309, 43), (0.152991315244602 - 0.557926116037119*I, 1)]]
[47, 0.280677523739603, 0.973992705121853, 0.992890181365854, [(0.162022498515245 + 0.571432669556038*I, 1), (-0.0188974762440005, 44), (0.162022498515245 - 0.571432669556038*I, 1)]]
[48, 0.280596904023491, 0.973570999640716, 0.992780099032268, [(0.171287752264940 + 0.584768258385062*I, 1), (-0.0192090993915514, 45), (0.171287752264940 - 0.584768258385062*I, 1)]]
[49, 0.280634189554443, 0.973074370639281, 0.992647204671502, [(0.181085421180486 + 0.598416223775141*I, 1), (-0.0195728340322203, 46), (0.181085421180486 - 0.598416223775141*I, 1)]]
[50, 0.280217950473893, 0.976584942874438, 0.993592314348695, [(0.154181961585013 + 0.557565263892095*I, 1), (-0.0170073714742571, 47), (0.154181961585013 - 0.557565263892095*I, 1)]]

[100, 0.273500397020276, 0.988215519671635, 0.996814922039253, [(0.169205695086527 + 0.568210256888409*I, 1), (-0.00859940236761801, 97), (0.169205695086527 - 0.568210256888409*I, 1)]]
[200, 0.270108380476343, 0.994085757748566, 0.998411961525261, [(0.177045250672095 + 0.573821622730394*I, 1), (-0.00432620377669572, 197), (0.177045250672095 - 0.573821622730394*I, 1)]]
[400, 0.268381534797037, 0.996978954167785, 0.999191656525421, [(0.185748374494393 + 0.583342877793831*I, 1), (-0.00221270235763630, 397), (0.185748374494393 - 0.583342877793831*I, 1)]]
[800, 0.267525574656365, 0.998502579477915, 0.999600001578421, [(0.185435674615939 + 0.581482907206863*I, 1), (-0.00109742210050623, 797), (0.185435674615939 - 0.581482907206863*I, 1)]]
[1600, 0.267097347966552, 0.999250885199129, 0.999800063311181, [(0.186470916321556 + 0.582227523214433*I, 1), (-0.000549178112052197, 1597), (0.186470916321556 - 0.582227523214433*I, 1)]]
[3200, 0.266882935081154, 0.999625340827601, 0.999900047322638, [(0.186990144893956 + 0.582601186890055*I, 1), (-0.000274706495037257, 3197), (0.186990144893956 - 0.582601186890055*I, 1)]]


==> anc/Appendix_4.txt <==
# Appendix_4.txt - last revised 18-Apr-2025
# Validated 5-Sep-2025 (with sage, in 10 hours, requiring ~10GB)

# lines of the form [n, c, beta, r, [(s1, m1), ..., ]]

M=4 # the maximum number of distinct critical points allowed here

[6, 0.365121611819106, 0.788188270312241, 0.939043852096423, [(0.0469833741737209 + 0.576557593047195*I, 1), (-0.150855581784183, 3), (0.0469833741737209 - 0.576557593047195*I, 1)]]
[7, 0.335088765359222, 0.722412690737455, 0.932803780327529, [(0.141636085050414 + 0.729946180810592*I, 1), (-0.210391089590075, 4), (0.141636085050414 - 0.729946180810592*I, 1)]]
[10, 0.329814918456992, 0.855061463952346, 0.959125589657461, [(0.0955086153523725 + 0.585663185559276*I, 1), (-0.104064125705115, 7), (0.0955086153523725 - 0.585663185559276*I, 1)]]
[11, 0.322342328387503, 0.846491481738358, 0.958113660306126, [(0.145840148057986 + 0.653505542958221*I, 1), (-0.111622178567768, 8), (0.145840148057986 - 0.653505542958221*I, 1)]]
[12, 0.327111523972750, 0.908168728472502, 0.972719458556714, [(0.0643051095078433 + 0.483815396243998*I, 1), (-0.0645507300842123, 9), (0.0643051095078433 - 0.483815396243998*I, 1)]]
[13, 0.317391474946591, 0.905253284303209, 0.972777404428709, [(0.0895765319526015 + 0.530063500197686*I, 1), (-0.0675241201255004, 10), (0.0895765319526015 - 0.530063500197686*I, 1)]]
[14, 0.312205937800459, 0.903370401812716, 0.972746819702108, [(0.117566937264729 + 0.573366628210037*I, 1), (-0.0693764178893928, 11), (0.117566937264729 - 0.573366628210037*I, 1)]]
[15, 0.308962217481242, 0.898417232038545, 0.971802962025449, [(0.150744899473140 + 0.620795521985817*I, 1), (-0.0733857299869044, 12), (0.150744899473140 - 0.620795521985817*I, 1)]]
[17, 0.305408652409210, 0.929637397731828, 0.980022698875142, [(0.107710326903767 + 0.533741866964287*I, 1), (-0.0503853011433148, 14), (0.107710326903767 - 0.533741866964287*I, 1)]]
[18, 0.302394463464683, 0.927980894230688, 0.979790266117623, [(0.129239094888803 + 0.567450882070800*I, 1), (-0.0518093718869343, 15), (0.129239094888803 - 0.567450882070800*I, 1)]]
[19, 0.300384967426384, 0.924952898378171, 0.979148767224949, [(0.154035635148919 + 0.603671170102779*I, 1), (-0.0541958688467788, 16), (0.154035635148919 - 0.603671170102779*I, 1)]]
[20, 0.299308809567164, 0.884446956596393, 0.969410478764663, [(0.198695144673345 + 0.685201524212397*I, 1), (-0.0759215494872097 + 0.132094696568347*I, 8), (-0.0778050958639873 - 0.117591087564151*I, 9), (0.198901840089724 - 0.685408323244321*I, 1)]]
[21, 0.296547299627789, 0.872786415039702, 0.967074267690781, [(0.227760192299362 + 0.720537168511791*I, 1), (-0.0833420590469247 + 0.145089559481163*I, 9), (-0.0833420590469247 - 0.145089559481163*I, 9), (0.227760192299362 - 0.720537168511791*I, 1)]]
[22, 0.296047151210881, 0.869115425462385, 0.966323510775487, [(0.255139090757725 + 0.746199831077503*I, 1), (-0.0839078985345469 + 0.159773813233902*I, 9), (-0.0863953733382683 - 0.144153532224502*I, 10), (0.255208400990301 - 0.746256854428350*I, 1)]]
[25, 0.288553613264014, 0.894878162311675, 0.972855404679820, [(0.226424149883824 + 0.706835816639084*I, 1), (-0.0684103986787193 + 0.136098444810330*I, 11), (-0.0684103986787193 - 0.136098444810330*I, 11), (0.226424149883824 - 0.706835816639084*I, 1)]]
[26, 0.287782596243921, 0.897182015478915, 0.973453078108901, [(0.245080875035499 + 0.722755143815726*I, 1), (-0.0664408949165818 + 0.137991962956567*I, 11), (-0.0679935460295640 - 0.126676875342292*I, 12), (0.245177777182924 - 0.722842561367106*I, 1)]]
[27, 0.286122993205750, 0.890520963775685, 0.972104903197452, [(0.268534674102967 + 0.747074961620113*I, 1), (-0.0708237344634985 + 0.144237006305392*I, 12), (-0.0708237344634985 - 0.144237006305392*I, 12), (0.268534674102967 - 0.747074961620113*I, 1)]]
[28, 0.285488981232827, 0.918275677365035, 0.978575348727990, [(0.205931565472847 + 0.670951249637883*I, 1), (-0.0533129235246113 + 0.116727476454372*I, 12), (-0.0543414813004617 - 0.107821963474806*I, 13), (0.206186219016527 - 0.671221510715379*I, 1)]]
[29, 0.282948764220489, 0.913962764054110, 0.977750372033410, [(0.224595105705169 + 0.693374373361151*I, 1), (-0.0562356140108890 + 0.121288487547317*I, 13), (-0.0562356140108890 - 0.121288487547317*I, 13), (0.224595105705169 - 0.693374373361151*I, 1)]]
[30, 0.281916932864586, 0.911742043970234, 0.977314570324817, [(0.241669172304127 + 0.711439467577052*I, 1), (-0.0567125620025459 + 0.131299069072442*I, 13), (-0.0579214503112052 - 0.122051125464256*I, 14), (0.241804202642078 - 0.711566622408438*I, 1)]]
[31, 0.280185082033412, 0.907068124877360, 0.976381646731260, [(0.260738971649196 + 0.731833140655036*I, 1), (-0.0597923264687526 + 0.136022011808531*I, 14), (-0.0597923264687526 - 0.136022011808531*I, 14), (0.260738971649196 - 0.731833140655036*I, 1)]]
[33, 0.278945785941191, 0.924430987796575, 0.980513311393120, [(0.226271953988213 + 0.688462284610330*I, 1), (-0.0491532319406750 + 0.116362025153021*I, 15), (-0.0491532319406750 - 0.116362025153021*I, 15), (0.226271953988213 - 0.688462284610330*I, 1)]]
[34, 0.277816475617213, 0.923827684765159, 0.980450028599803, [(0.239592884241617 + 0.702214352127513*I, 1), (-0.0490741084052610 + 0.121426353923425*I, 15), (-0.0500276274134480 - 0.113525721855726*I, 16), (0.242548380534262 - 0.705082100331600*I, 1)]]
[35, 0.276136522404553, 0.922501935982002, 0.980258416235435, [(0.254095312902366 + 0.717034970432880*I, 1), (-0.0502126716776696 + 0.121378971184857*I, 16), (-0.0502126716776696 - 0.121378971184857*I, 16), (0.254095312902366 - 0.717034970432880*I, 1)]]
[36, 0.275915220698367, 0.919931715054627, 0.979676814724298, [(0.262875114302120 + 0.726665868687877*I, 1), (-0.0508395055263215 + 0.131794911131356*I, 16), (-0.0518922032981054 - 0.123793913525214*I, 17), (0.269923260953363 - 0.732977264930661*I, 1)]]
[37, 0.275084690852126, 0.916164117020356, 0.978871452494715, [(0.286569750829074 + 0.749533357876292*I, 1), (-0.0533414847355140 + 0.135085930700055*I, 17), (-0.0533414847355140 - 0.135085930700055*I, 17), (0.286569750829074 - 0.749533357876292*I, 1)]]
[38, 0.274637231892119, 0.932134418134678, 0.982626491371717, [(0.239459672452633 + 0.696962350661645*I, 1), (-0.0435827616339406 + 0.116321995554864*I, 17), (-0.0443545098576208 - 0.109654890697787*I, 18), (0.242046038094031 - 0.699523301454903*I, 1)]]
[39, 0.273176278772484, 0.931028562891707, 0.982458155182053, [(0.251853046423272 + 0.709890586297324*I, 1), (-0.0444911210323317 + 0.116556308111005*I, 18), (-0.0444911210323317 - 0.116556308111005*I, 18), (0.251853046423272 - 0.709890586297324*I, 1)]]
[40, 0.272683133577946, 0.930561884667631, 0.982380180259878, [(0.263928777209906 + 0.721575442077048*I, 1), (-0.0444218056494657 + 0.120322991082692*I, 18), (-0.0452094227521066 - 0.113759281747934*I, 19), (0.266323782914499 - 0.723780742177371*I, 1)]]
[41, 0.271710537502939, 0.929083835919726, 0.982097791036762, [(0.277340644136478 + 0.734674678428127*I, 1), (-0.0455358528048015 + 0.120965009444026*I, 19), (-0.0455358528048015 - 0.120965009444026*I, 19), (0.277340644136478 - 0.734674678428127*I, 1)]]
[42, 0.271880110947086, 0.926632278941078, 0.981516258235274, [(0.286192856989567 + 0.743781898133174*I, 1), (-0.0461813925165080 + 0.130413671849946*I, 19), (-0.0470575988102599 - 0.123702009461278*I, 20), (0.291762710883185 - 0.748541780219486*I, 1)]]
[43, 0.270865482097039, 0.940040665484777, 0.984732880348655, [(0.247959967022263 + 0.700516347029386*I, 1), (-0.0389007236518296 + 0.106642403738136*I, 20), (-0.0389007236518296 - 0.106642403738136*I, 20), (0.247959967022263 - 0.700516347029386*I, 1)]]
[44, 0.270194921715952, 0.937511114098365, 0.984170893940402, [(0.260998721611434 + 0.714789011730775*I, 1), (-0.0398591448617675 + 0.115497728893919*I, 20), (-0.0405110891510289 - 0.109840422571342*I, 21), (0.263145104662903 - 0.716814364949211*I, 1)]]
[45, 0.269280596124943, 0.936314807725271, 0.983942962702089, [(0.272602297171861 + 0.726381068851504*I, 1), (-0.0407410713205169 + 0.116213437575120*I, 21), (-0.0407410713205169 - 0.116213437575120*I, 21), (0.272602297171861 - 0.726381068851504*I, 1)]]
[46, 0.269128424090326, 0.936806515667159, 0.984067579027914, [(0.278507631728495 + 0.731458528898918*I, 1), (-0.0401863854187751 + 0.117787398823257*I, 21), (-0.0408341213014167 - 0.112284393579591*I, 22), (0.282901805670808 - 0.735389441274789*I, 1)]]
[47, 0.268732335858644, 0.934394329956312, 0.983526286949668, [(0.296139109203325 + 0.748300895564450*I, 1), (-0.0417596487179288 + 0.120197200630678*I, 22), (-0.0417596487179288 - 0.120197200630678*I, 22), (0.296139109203325 - 0.748300895564450*I, 1)]]
[48, 0.268290893651499, 0.945034735780544, 0.986063875297484, [(0.256563641431328 + 0.705924584082666*I, 1), (-0.0353078704119449 + 0.106067623007257*I, 22), (-0.0358085693647819 - 0.101333000144494*I, 23), (0.258500981183563 - 0.707808851290843*I, 1)]]
[49, 0.267356097816614, 0.944136061092764, 0.985898794759874, [(0.266894394656116 + 0.716477605198574*I, 1), (-0.0359889058675932 + 0.106543336956989*I, 23), (-0.0359889058675932 - 0.106543336956989*I, 23), (0.266894394656116 - 0.716477605198574*I, 1)]]
[50, 0.267084967468030, 0.942323408988920, 0.985483931521222, [(0.278425252237986 + 0.728297890117249*I, 1), (-0.0366298799069124 + 0.113265340888366*I, 23), (-0.0371812050488887 - 0.108394143592578*I, 24), (0.280476621594269 - 0.730162591004157*I, 1)]]


[51, 0.266582238749462, 0.940686429316790, 0.985125918424469, [(0.289785785069790 + 0.739460226429045*I, 1), (-0.0376422296896690 + 0.115525365692034*I, 24), (-0.0376422296896690 - 0.115525365692034*I, 24), (0.289785785069790 - 0.739460226429045*I, 1)]]
[101, 0.255883340115003, 0.969714252384428, 0.992485084724919, [(0.312073417649662 + 0.743327098854057*I, 1), (-0.0191817909116447 + 0.0843282808718455*I, 49), (-0.0191817909116447 - 0.0843282808718455*I, 49), (0.312073417649662 - 0.743327098854057*I, 1)]]
[201, 0.250414077237860, 0.985452620230631, 0.996410125512980, [(0.310498121164089 + 0.732986740954176*I, 1), (-0.00925767151270029 + 0.0581770893452773*I, 99), (-0.00925767151270029 - 0.0581770893452773*I, 99), (0.310498121164089 - 0.732986740954176*I, 1)]]
[401, 0.247618545888762, 0.992437606116294, 0.998141572278504, [(0.323796567775001 + 0.741084178859921*I, 1), (-0.00478291485722727 + 0.0428699295532890*I, 199), (-0.00478291485722727 - 0.0428699295532890*I, 199), (0.323796567775001 - 0.741084178859921*I, 1)]]
[801, 0.246232640425885, 0.996200558165452, 0.999068007959806, [(0.327047737914208 + 0.741870195976750*I, 1), (-0.00240066386653551 + 0.0305365991065751*I, 399), (-0.00240066386653551 - 0.0305365991065751*I, 399), (0.327047737914208 - 0.741870195976750*I, 1)]]
[1601, 0.245533799424740, 0.998083040087457, 0.999530223821050, [(0.330441008376128 + 0.743851319703156*I, 1), (-0.00120969122802383 + 0.0217877367297296*I, 799), (-0.00120969122802383 - 0.0217877367297296*I, 799), (0.330441008376128 - 0.743851319703156*I, 1)]]
[3201, 0.245184462572637, 0.999040939079070, 0.999765078683669, [(0.331221301238603 + 0.744007489122246*I, 1), (-0.000605196555280278 + 0.0154212861549267*I, 1599), (-0.000605196555280278 - 0.0154212861549267*I, 1599), (0.331221301238603 - 0.744007489122246*I, 1)]]



==> anc/Appendix_all.txt <==
# Appendix_all.txt - last revised 30-Jul-2025
# Validated 5-Sep-2025 (with sage, in 1 minute, requiring 300MB)

# lines of the form [n, c, beta, r, [(s1, m1), ..., ]]

M=10^6 # the maximum number of distinct critical points allowed here

[6, 0.365121611819106, 0.788188270312241, 0.939043852096423, [(0.0469833741737209 + 0.576557593047195*I, 1), (-0.150855581784183, 3), (0.0469833741737209 - 0.576557593047195*I, 1)]]
[7, 0.335088765359222, 0.722412690737455, 0.932803780327529, [(0.141636085050414 + 0.729946180810592*I, 1), (-0.210391089590075, 4), (0.141636085050414 - 0.729946180810592*I, 1)]]

[25, 0.288559309749423, 0.895018222737780, 0.972886793051221, [(0.226351759248298 + 0.706678054490133*I, 1), (-0.0683373868997349 + 0.135848008720855*I, 11), (-0.0683373868997349 - 0.135848008720855*I, 11), (0.226351759248298 - 0.706678054490133*I, 1)]]
[50, 0.265987758064115, 0.932492785695482, 0.983256073204263, [(0.288272070152277 + 0.742813688052441*I, 1), (-0.00780080468460338 + 0.287472554138991*I, 5), (-0.0507632875087811, 37), (-0.00780080468460338 - 0.287472554138991*I, 5), (0.288272070152277 - 0.742813688052441*I, 1)]]
[100, 0.251352406649079, 0.952685415849498, 0.988670060464527, [(0.354063712751498 + 0.786842134763372*I, 1), (0.0710215926019638 + 0.447367177199525*I, 3), (-0.0337143539272170 + 0.0669625465717506*I, 45), (-0.0359846446150283, 1), (-0.0337143539272170 - 0.0669625465717506*I, 45), (0.0710215926019638 - 0.447367177199525*I, 3), (0.354063712751498 - 0.786842134763372*I, 1)]]
[200, 0.242770226189940, 0.964050955456579, 0.991586382494691, [(0.410070382621719 + 0.822404449690337*I, 1), (0.187251759456666 + 0.616300708293278*I, 2), (0.0205767627249383 + 0.305122928666932*I, 6), (-0.0216922035881849 + 0.107489433645153*I, 20), (-0.0275354270381114, 141), (-0.0216922035881849 - 0.107489433645153*I, 20), (0.0205767627249383 - 0.305122928666932*I, 6), (0.187251759456666 - 0.616300708293278*I, 2), (0.410070382621719 - 0.822404449690337*I, 1)]]
[400, 0.237738329523279, 0.978173100606026, 0.994924171157889, [(0.432580453239963 + 0.831987241184806*I, 1), (0.238399354695915 + 0.665288592429133*I, 2), (0.0507055817517486 + 0.360108466749262*I, 6), (-0.0112482862151233 + 0.104496055691722*I, 35), (-0.0167510705518637, 311), (-0.0112482862151233 - 0.104496055691722*I, 35), (0.0507055817517486 - 0.360108466749262*I, 6), (0.238399354695915 - 0.665288592429133*I, 2), (0.432580453239963 - 0.831987241184806*I, 1)]]


==> anc/Validate.maple.txt <==
# Validate.maple - last revised 8-Jun-2025

# In Maple, open this file as "Maple input"
# Replace ... in the filename line with your filename (including its path)
# Run the resulting code

with(StringTools):

Digits:=100:

filename:="...":  # This must be the name of your data file (including its path)

tol:=1e-14: # error tolerance for roundoff error

printf("\nValidating %s\n\n", filename);

close(filename); # in case it was open
do
   line:=readline(filename);
   if line=0 then 
      break
   end if;

   line:=RegSubs("#.*" = "", line); # removes comments
   line:=Trim(line);
   if line="" then  # skip blank lines
      continue
   elif line[1..2]="M=" then
      M:=parse(line[3..-1]);
      continue
   else
      line:=Subs({"("="[", ")"="]"}, line); # since Maple ignores parentheses
      (n, c, beta, r, critpts):=op(parse(line));
      printf("n=%d: ", n);
      err:=false;
 
      # Verify that the number of distinct critical points is correct
      L:=nops(critpts);
      if L>M then
         print("ERROR: the number of distinct critical points is %d\n", L);
         err:=true
      end if;

      # Verify that the maximum modulus of the roots of p is 1
      #   and that beta is a root of p
      pprime:=expand( mul((z-v[1])^v[2], v=critpts) );
      p:=int(pprime, z=beta..z);
      rts:=[fsolve(p, z, complex)];
      maxmod:=max( seq(abs(zi), zi=rts) );
      if abs(maxmod-1)>tol then
         printf("ERROR: the maximum modulus of the roots of p differs fron 1 by %0.1e\n", maxmod-1);
         err:=true
      end if;
      mindist:=min( seq(abs(zi-beta), zi=rts) );
      if mindist>tol then
         printf("ERROR: the minimum distance between beta and a root of p is %0.1e\n", mindist);
         err:=true
      end if;

      # Verify that r is calculated correctly
      r0:=min( seq(abs(v[1]-beta), v=critpts) );
      if abs(r-r0)>tol then
         printf("ERROR: r=%0.15f differs by %0.1e\n", r0, abs(r-r0));
         err:=true
      end if;

      # Verify that c is calculated correctly
      # Note that if beta is close to 1, then the calculated value c0
      #    will only be accurate to tol/(1-beta)
      c0:=(1-r)/(beta*(1-beta));
      if abs(c-c0)>tol/(1-beta) then
         printf("ERROR: c=%0.15f differs by %0.1e\n", c0, abs(c-c0));
         err:=true
      end if;

      if err=false then
         printf("%s\n", "passed")
      end if;

   end if


end do:



==> anc/Validate.sage <==
# Validate.sage - last revised 19-May-2025

from mpmath import mp
import re

mp.dps=100
R=ComplexField(mp.prec)
C=ComplexField(mp.prec)
I=C.gen()                # otherwise lower-precision I is used!

# Replace ... in the filename line with your filename (including its path)
filename="..."

# reset maximum stacksize to 2^34 (needed for large n, default is 2^30)
pari.allocatemem(pari.stacksize(), 2^34, silent=true)

tol=1e-14  # error tolerance for roundoff error

def integral(p, a, b):
   F=sum(c*x^(i+1)/(i+1) for (i, c) in enumerate(p.list()))
   return F(x=b)-F(x=a)

print("\nValidating", filename, "\n")

f=open(filename, 'r')
for line in f:
   line=re.sub("#.*", "", line) # remove comments
   line=line.strip()
   if line=="":   # skip blank lines
      continue
   elif line[:2]=="M=":
      M=sage_eval(line[2:])
      continue
   else:
      [n, c, beta, r, critpts]=sage_eval(line)
      print("n=%d: " % n, end="", flush=true)
      err=false

      # Convert values to mpmath precision
      c=R(c)
      beta=R(beta)
      r=R(r)
      critpts=[(C(s), m) for (s, m) in critpts]

      # Verify that the number of distinct critical points is correct
      L=len(critpts)
      if L>M:
         print("ERROR: the number of distinct critical points is", L)
         err=true

      # Verify that the maximum modulus of the roots of p is 1
      #    and that beta is a root of p
      pprime=mul( (x-s)^m for (s, m) in critpts)
      p=integral(pprime, beta, x)
      rts=p.roots(ring=CC, multiplicities=false)
      maxmod=max(abs(zi) for zi in rts)
      if abs(maxmod-1)>tol:
         print("ERROR: the maximum modulus of the roots of p differs from 1 by", 
            N(maxmod-1, digits=2))
         err=true
      mindist=min(abs(zi-beta) for zi in rts)
      if mindist>tol:
         print("ERROR: the minimum distance between beta and a root of p is", 
            N(mindist, digits=2))
         err=true

      # Verify that r is calculated correctly
      r0=min(abs(s-beta) for (s, m) in critpts)
      if abs(r-r0)>tol:
         print("ERROR: r=", RR(r0), "differs by", N(abs(r-r0), digits=2))
         err=true

      # Verify that c is calculated correctly
      # Note that if beta is close to 1, then the calculated value c0
      #    will only be accurate to tol/(1-beta)
      c0=(1-r)/(beta*(1-beta))
      if abs(c-c0)>tol/(1-beta):
         print("ERROR: c=", RR(c0), "differs by", N(abs(c-c0), digits=2))
         err=true

      if err==false:
         print("passed")

f.close()



==> anc/readme.txt <==
readme.txt - last revised 19-May-2025

The included text files Appendix_*.txt contain experimental results from searches
for polynomials with the smallest possible c_n values for a given degree n.

Appendix_2.txt is restricted to polynomials with at most 2 distint critical points.
Appendix_3.txt is restricted to polynomials with at most 3 distint critical points.
Appendix_4.txt is restricted to polynomials with at most 4 distint critical points.
Appendix_all.txt is unrestricted.

Each line in these files is of the form [n, c, beta, r, [(s1, m1), ..., ]],
as these values are defined in the paper.

Also included are two validation scripts which allow the data in these 
appendices to be checked, and further analyses of the data to be run.

Each script has a line filename="...", where the dots must be replaced with the
filename of the appendix to be checked.

Validate.sage can be run with sage from the command line, via
$ sage Validate.sage

Validate.maple.txt can be run with Maple, via opening the file as "Maple input".



